Qubit gates using hyperbolic secant pulses

It has been known since the early days of quantum mechanics that hyperbolic secant pulses possess the unique property that they can perform cyclic evolution on two-level quantum systems independently of the pulse detuning. More recently, it was realized that they induce detuning- controlled phases without changing state populations. Here, we experimentally demonstrate the properties of hyperbolic secant pulses on superconducting transmon qubits and contrast them with the more commonly used Gaussian and square waves. We further show that these properties can be exploited to implement phase gates, nominally without exiting the computational subspace. This enables us to demonstrate the first microwave-driven Z-gates with a single control parameter, the detuning.

==> anc/SechZGateSupplement.bbl <==
\begin{thebibliography}{4}
\expandafter\ifx\csname natexlab\endcsname\relax\def\natexlab#1{#1}\fi
\expandafter\ifx\csname bibnamefont\endcsname\relax
  \def\bibnamefont#1{#1}\fi
\expandafter\ifx\csname bibfnamefont\endcsname\relax
  \def\bibfnamefont#1{#1}\fi
\expandafter\ifx\csname citenamefont\endcsname\relax
  \def\citenamefont#1{#1}\fi
\expandafter\ifx\csname url\endcsname\relax
  \def\url#1{\texttt{#1}}\fi
\expandafter\ifx\csname urlprefix\endcsname\relax\def\urlprefix{URL }\fi
\providecommand{\bibinfo}[2]{#2}
\providecommand{\eprint}[2][]{\url{#2}}

\bibitem[{\citenamefont{Braumuller et~al.}(2016)\citenamefont{Braumuller,
  Sandberg, Vissers, Schneider, Schlör, Grünhaupt, Rotzinger, Marthaler,
  Lukashenko, Dieter et~al.}}]{Braumuller2016}
\bibinfo{author}{\bibfnamefont{J.}~\bibnamefont{Braumuller}},
  \bibinfo{author}{\bibfnamefont{M.}~\bibnamefont{Sandberg}},
  \bibinfo{author}{\bibfnamefont{M.~R.} \bibnamefont{Vissers}},
  \bibinfo{author}{\bibfnamefont{A.}~\bibnamefont{Schneider}},
  \bibinfo{author}{\bibfnamefont{S.}~\bibnamefont{Schlör}},
  \bibinfo{author}{\bibfnamefont{L.}~\bibnamefont{Grünhaupt}},
  \bibinfo{author}{\bibfnamefont{H.}~\bibnamefont{Rotzinger}},
  \bibinfo{author}{\bibfnamefont{M.}~\bibnamefont{Marthaler}},
  \bibinfo{author}{\bibfnamefont{A.}~\bibnamefont{Lukashenko}},
  \bibinfo{author}{\bibfnamefont{A.}~\bibnamefont{Dieter}},
  \bibnamefont{et~al.}, \bibinfo{journal}{Appl. Phys. Lett.}
  \textbf{\bibinfo{volume}{108}}, \bibinfo{pages}{032601}
  (\bibinfo{year}{2016}).

\bibitem[{\citenamefont{Koch et~al.}(2007)\citenamefont{Koch, Yu, Gambetta,
  Houck, Schuster, Majer, Blais, Devoret, Girvin, and Schoelkopf}}]{Koch2007}
\bibinfo{author}{\bibfnamefont{J.}~\bibnamefont{Koch}},
  \bibinfo{author}{\bibfnamefont{T.~M.} \bibnamefont{Yu}},
  \bibinfo{author}{\bibfnamefont{J.}~\bibnamefont{Gambetta}},
  \bibinfo{author}{\bibfnamefont{A.~A.} \bibnamefont{Houck}},
  \bibinfo{author}{\bibfnamefont{D.~I.} \bibnamefont{Schuster}},
  \bibinfo{author}{\bibfnamefont{J.}~\bibnamefont{Majer}},
  \bibinfo{author}{\bibfnamefont{A.}~\bibnamefont{Blais}},
  \bibinfo{author}{\bibfnamefont{M.~H.} \bibnamefont{Devoret}},
  \bibinfo{author}{\bibfnamefont{S.~M.} \bibnamefont{Girvin}},
  \bibnamefont{and} \bibinfo{author}{\bibfnamefont{R.~J.}
  \bibnamefont{Schoelkopf}}, \bibinfo{journal}{Phys. Rev. A}
  \textbf{\bibinfo{volume}{76}}, \bibinfo{pages}{042319}
  (\bibinfo{year}{2007}).

\bibitem[{\citenamefont{Chow}(2010)}]{Chow2010}
\bibinfo{author}{\bibfnamefont{J.~M.} \bibnamefont{Chow}}, Ph.D. thesis,
  \bibinfo{school}{Yale University} (\bibinfo{year}{2010}).

\bibitem[{\citenamefont{Geerlings}(2013)}]{Geerlings2013}
\bibinfo{author}{\bibfnamefont{K.~L.} \bibnamefont{Geerlings}}, Ph.D. thesis,
  \bibinfo{school}{Yale University} (\bibinfo{year}{2013}).

\end{thebibliography}


==> anc/SechZGateSupplement.tex <==
\documentclass[aps,prl,onecolumn,10pt,notitlepage,superscriptaddress]{revtex4-1}

\usepackage{amsmath}
\usepackage{graphicx}
\usepackage{color}
\usepackage{placeins}

\bibliographystyle{apsrev}
\renewcommand{\thefigure}{S\arabic{figure}}
\DeclareMathOperator{\sech}{sech}
\newcommand{\HS}[1]{\textcolor{red}{#1}}

\begin{document}

\title{Supplemental Information\\Qubit gates using hyperbolic secant pulses}

\author{H. S. Ku}\email{Hsiang-Sheng.Ku@nist.gov}
\affiliation{National Institute of Standards and Technology, Boulder, Colorado 80305, USA}
\author{J. L. Long}
\affiliation{National Institute of Standards and Technology, Boulder, Colorado 80305, USA}
\affiliation{Department of Physics, University of Colorado, Boulder, Colorado 80309, USA}
\author{X. Wu}
\affiliation{National Institute of Standards and Technology, Boulder, Colorado 80305, USA}
\author{M. Bal}
\affiliation{National Institute of Standards and Technology, Boulder, Colorado 80305, USA}
\author{R. E. Lake}
\affiliation{National Institute of Standards and Technology, Boulder, Colorado 80305, USA}
\author{Edwin Barnes}
\affiliation{Department of Physics, Virginia Tech, Blacksburg, Virginia 24061, USA}
\author{Sophia E. Economou}
\affiliation{Department of Physics, Virginia Tech, Blacksburg, Virginia 24061, USA}
\author{D. P. Pappas}
\affiliation{National Institute of Standards and Technology, Boulder, Colorado 80305, USA}

\begin{abstract}
Supplemental information for this article includes device characterization, qubit control and measurement system, and the tomography of $Z_\mathrm{sech}(\Delta)$ gate.
\end{abstract}

\date{\today}
\maketitle

\section{Device characterization}\label{Device}
The image of the device is shown in Fig.~\ref{fig_QubitImage}. It consists of a concentric transmon \cite{Braumuller2016} coupled to a microstrip resonator. The bare resonator frequency is $\omega_r=2\pi \times8.5745~\mathrm{GHz}$ with a coupling $Q_c=5,000$ to the transmission line. The resonator-qubit coupling strength is $g=2\pi\times71.4~\mathrm{MHz}$ results in a $1.5$~MHz resonator shift when probed in the dispersive regime (Fig.~\ref{fig_ReadoutScan}). The transmon frequency is measured as $\omega_{10}=5.18$~GHz with an anharmonicity of $\alpha=200$~MHz (Fig.~\ref{fig_Spectrum}) \cite{Koch2007}. The device is cooled down in a dilution refrigerator to a base temperature of $T=25~\mathrm{mK}$. The qubit relaxation $T_1$ and decoherence $T_2^*$ are measured $8.6~\mu$s (Fig.~\ref{fig_Relaxation}) and $10.25~\mu$s (Fig.~\ref{fig_Ramsey}) respectively.

\section{Qubit control and measurement system}\label{System}
The synthesized microwave drive is generated by IQ modulating a local oscillator (LO) as shown in Fig.~\ref{fig_IQmodulation}. The two modulation signals, I and Q, are produced from an arbitrary pulse sequencer with pre-programmed pulse shapes such as sech, Gaussian or square functions. The amplitude ratio between I and Q allows for an arbitrary phase of the output pulse relative to the LO, which defines the rotation axis. The pulse amplitudes are calibrated to $\pi/2$ and $\pi$ rotations by applying repeated pulses to amplify small errors \cite{Chow2010}. DC offsets are added in I and Q signals to suppress LO leakage. The IQ modulator is followed by a variable attenuator and a fast microwave switch for an additional power control and better on/off ratio.

Our two-channel heterodyne microwave measurement system is shown in Fig.~\ref{fig_Heterodyne} \cite{Geerlings2013}. This scheme is typically referred to as interferometric readout. Each of the measurement channel uses two microwave synthesizers, a LO and a Readout, with a frequency difference $\omega_\mathrm{IF}$ between them. The two generator are both split into two paths. In one path, the LO and the Readout are directly mixed down to generate a reference tone. In the other path the Readout is passed through the device under test and then mixed with the LO to generate the signal encoded with the qubit state information. The signal and the reference are both digitized in the computer. The amplitude and phase of the signal relative to the reference are then extracted in the control program. The advantage of the interferometric readout is that it is not necessary to calibrate an IQ mixer vs. frequency for single-sideband modulation. This comes at the cost of an extra synthesizer in the setup, but makes searching for readouts much easier.

\section{Single-qubit tomography}\label{Tomography}
Tomographies for our $Z_\mathrm{sech}(\Delta)$ gate operating on six different initial states (sequence illustrated in Fig.~5(a) of main text) are shown in Fig.~\ref{fig_Tomo200ns}. The measurements (solid points) and theory (solid lines) agree with each other well for $\left|\Delta\right|\leq 10$~MHz, which correspond to a full $2\pi$ rotation around the $Z$-axis. For $\left|\Delta\right|\geq 10$~MHz, the increased deviations between them are due to the pulse cutoff at $\pm 4\sigma$ and the existence of higher levels of the transmon qubit.

\begin{figure}
 \includegraphics[width=4.5in]{SupplementQubitImage.eps}
 \caption{(color online) Optical microscope image of the device. }
\label{fig_QubitImage}
\end{figure}

\begin{figure}
 \includegraphics[width=6.5in]{SupplementReadoutScan.eps}
 \caption{(color online)  Color scale of readout resonator response \big[(a) magnitude (b) phase\big] vs. frequency (x-axis) and power (y-axis). }
\label{fig_ReadoutScan}
\end{figure}

\begin{figure}
 \includegraphics[width=6.5in]{SupplementSpectrum.eps}
 \caption{(color online) Readout resonator response \big[(a) magnitude (b) phase\big] vs. qubit drive frequency showing the qubit energy spectra for high (red) and low (blue) driver powers.}
\label{fig_Spectrum}
\end{figure}

\begin{figure}
 \includegraphics[width=6.5in]{SupplementRelaxation.eps}
 \caption{(color online) (a) Energy decay, $T_1$ of qubit (b) Histogram of multiple $T_1$ measurements over one hour.}
\label{fig_Relaxation}
\end{figure}

\begin{figure}
 \includegraphics[width=6.5in]{SupplementRamsey.eps}
 \caption{(color online) (a) Phase decoherence, $T_2^*$ of qubit (b) Histogram of multiple $T_2^*$ measurements over one hour.}
\label{fig_Ramsey}
\end{figure}

\begin{figure}
 \includegraphics[width=6.5in]{SupplementIQmodulation.eps}
 \caption{(color online) Schematic for the generation of the pulse-shaped microwave drive. Drive 1 is the $Z_\mathrm{sech}(\Delta)$ gate and drive 2 is for the state preparation and tomography rotations.}
\label{fig_IQmodulation}
\end{figure}

\begin{figure}
 \includegraphics[width=6.5in]{SupplementHeterodyne.eps}
 \caption{(color online) Schematic of the two-channel heterodyne measurement scheme.}
\label{fig_Heterodyne}
\end{figure}

\begin{figure}
 \includegraphics[width=6.5in]{SupplementTomo200ns.eps}
 \caption{(color online) Tomographies of the $Z_\mathrm{sech}(\Delta)$ gate for states initially prepared by a (a) $Y_{-\pi/2}$, (b) $Y_{\pi/2}$, (c) $X_{\pi/2}$, (d) $X_{-\pi/2}$, (e) $X_{\pi}$, (f) $I$ rotation.}
\label{fig_Tomo200ns}
\end{figure}

\FloatBarrier

\bibliography{sechbibSupplement}
\end{document} 
